Toward Human-Level Artificial Intelligence

In this paper, we present our research on programming human-level artificial intelligence (HLAI), including 1) a definition of HLAI, 2) an environment to develop and test HLAI, and 3) a cognitive architecture for HLAI. The term AI is used in a broad meaning, and HLAI is not clearly defined. I claim that the essence of Human-Level Intelligence to be the capability to learn from others' experiences via language. The key is that the event described by language has the same effect as if the agent experiences it firsthand for the update of the behavior policy. To develop and test models with such a capability, we are developing a simulated environment called SEDRo. There is a 3D Home, and a mother character takes care of the baby (the learning agent) and teaches languages. The environment provides comparable experiences to that of a human baby from birth to one year. Finally, I propose a cognitive architecture of HLAI called Modulated Heterarchical Prediction Memory (mHPM). In mHPM, there are three components: a universal module that learns to predict the next vector given the sequence of vector signals, a heterarchical network of those modules, and a reward-based modulation of learning. mHPM models the workings of the neocortex but the innate auxiliary units such hippocampus, reward system, instincts, and amygdala play critical roles, too.

==> Position paper Toward HLAI/pseudocode.py <==
class Layer:
    def __init__(self):
        self.lower = None   # Lower layer
        self.AR = AR()      # Autoregressive model
        self.AE = AE()      # Autoencoder model
        self.pred, self.prevInput = rand(n), rand(n)
    def feed(self, context):
        buffer = []
        for i in range(k):
            self.pred = self.AR.predict(self.prevInput, context)
            input = self.lower.feed(self.pred)
            error = self.pred - input
            AR.update(error)
            buffer.append(input)
        summary = AE.feed(buffer)
        return summary
